Spatial Analysis Made Easy with Linear Regression and Kernels

Kernel methods are an incredibly popular technique for extending linear models to non-linear problems via a mapping to an implicit, high-dimensional feature space. While kernel methods are computationally cheaper than an explicit feature mapping, they are still subject to cubic cost on the number of points. Given only a few thousand locations, this computational cost rapidly outstrips the currently available computational power. This paper aims to provide an overview of kernel methods from first-principals (with a focus on ridge regression), before progressing to a review of random Fourier features (RFF), a set of methods that enable the scaling of kernel methods to big datasets. At each stage, the associated R code is provided. We begin by illustrating how the dual representation of ridge regression relies solely on inner products and permits the use of kernels to map the data into high-dimensional spaces. We progress to RFFs, showing how only a few lines of code provides a significant computational speed-up for a negligible cost to accuracy. We provide an example of the implementation of RFFs on a simulated spatial data set to illustrate these properties. Lastly, we summarise the main issues with RFFs and highlight some of the advanced techniques aimed at alleviating them.

==> anc/Supplementary_Code_1__Figure_1_.R <==
set.seed(1234)
# Generate the epidemic data
n=200
x_big=seq(0,100,length.out=n)
y_big=1+ x_big + 0.2*x_big^2+rnorm(n,0,150)
y_big[y_big<0] <- 0 # make sure that we cant have nagtive infection No.
plot(x_big,y_big,pch=16,col='black',cex=1,ylab="Number of Cases",xlab="Number of Days")

# Train of a subset of the data
n_small=20
sm<-sort(sample(1:n,n_small))
x<-x_big[sm]
y<-y_big[sm]
plot(x,y,pch=16,col='black',cex=1,ylab="Number of Cases",xlab="Number of Days")

data_small=data.frame(x=x,y=y)
data_big=data.frame(x=x_big,y=y_big)

# 1st order polynomial - linear
plot(x,y,pch=16,col='black',cex=1,ylab="Number of Cases",xlab="Number of Days", xlim=c(0,100), ylim=c(0,2500))
l1=lm(y~x,data=data_small)
lines(x,l1$fitted.values,col='red',lwd=2)

# 2nd order polynomial 
l2=lm(y~x+I(x^2),data=data_small)
lines(x,l2$fitted.values,col='green',lwd=2)

# 5th order polynomial 
l5=lm(y~x+I(x^2)+I(x^3)+I(x^4)+I(x^5),data=data_small)
lines(x,l5$fitted.values,col='blue',lwd=2)


# Compute MSE on the testing data
error1=mean((y_big-predict(l1,newdata=data_big))^2)
error2=mean((y_big-predict(l2,newdata=data_big))^2)
error5=mean((y_big-predict(l5,newdata=data_big))^2)
error1
error2
error5


plot(x_big,y_big,pch=16, cex=1,ylab="Number of Cases",xlab="Number of Days", col="grey", xlim=c(0,100), ylim=c(0,2500))
lines(x,l1$fitted.values,col='red',lwd=2)

l1=lm(y~x+I(x^2),data=data_small)
lines(x,l2$fitted.values,col='green',lwd=2)

l1=lm(y~x+I(x^2)+I(x^3)+I(x^4)+I(x^5),data=data_small)
lines(x,l5$fitted.values,col='blue',lwd=2)


==> anc/Supplementary_Code_2__Figure_2_.R <==
library(plotly)
x=seq(-1,1,length.out=100) #Creat a grid of inputs
dm=expand.grid(x,x) # design matrix of inputs (1000 observation, 2 variables)
y= dm[,1]^2 + dm[,2]^2 # Non-linear relationship between inputs (X) and outputs (Y)


df <- as.data.frame(cbind(dm,y)) #Design matrix in input space
feat <- as.data.frame(cbind(dm[,1]^2,dm[,2]^2, y)) #Apply mapping to in design matrix elements

f1 <- list(size = 16, color = "black")
a <- list(showticklabels = TRUE, tickfont = f1)

#Contour Plot in Input Space
plot_ly(
  x = c(df[,1]), 
  y = c(df[,2]), 
  z = c(df$y),  
  type = "contour",  contours = list(showlabels = TRUE, start = 0, end = 2, size = 0.2))%>%
  layout(xaxis = a, yaxis = a)

#Contour Plot in Feature Space
plot_ly(
  x = c(feat[,1]), 
  y = c(feat[,2]), 
  z = c(feat$y),  
  type = "contour",  contours = list(showlabels = TRUE, coloring = 'heatmap',  start = 0, end = 2, size = 0.2))%>%
  layout(xaxis = a, yaxis = a)


==> anc/Supplementary_Code_3__Figure_3_.R <==
library(glmnet)
set.seed(1234)

n=500
x=as.matrix(seq(-2,2,length.out=n))
x=scale(x) # remember to always scale
k=500
# change this (the spectral density)
omega1<-t(cbind(c(rep(3,k)))) 
omega2<-t(cbind(c(rep(10,k/2),rep(20,k/2))))
omega3<-t(cbind(c(rep(1,k/5),rep(2,k/5),rep(3,k/5),rep(4,k/5),rep(5,k/5)))) 
omega4<-t(cbind(c(rep(10,k/5),rep(20,k/5),rep(30,k/5),rep(40,k/5),rep(50,k/5)))) 
omega5<-t(rnorm(k,0,5))
omega6<-t(rcauchy(k,0,0.5))
par(mfrow=c(3,4))
nsamp<-10
for(i in 1:6){
	eval(parse(text=paste0("omega<-omega",i)))
	xxprojected <- x%*%(omega) # project
	f<- sqrt(1/k)*cbind(cos(xxprojected),sin(xxprojected)) # monte carlo bit
	K<-(f)%*%t(f) # recreate kernel matrix
	cK=chol(K+diag(1e-6,n))
	samp<- matrix(rnorm(n*nsamp),nrow=nsamp,ncol=n) %*% cK
	samp<-t(samp)
	hist(omega,20,col='black',main="Spectral Density")
	plot(x,samp[,1],type='l',ylim=c(min(samp),max(samp)),main="Samples")
	for(j in 1:nsamp){
		lines(x,samp[,j],type='l',col=j)
	}
}


#alternative way to sample functions similar to the primal
#samp<- f %*% t(matrix(rnorm(ncol(f)*5),nrow=5,ncol=ncol(f)))
#plot(x,samp[,1],type='l',ylim=c(min(samp),max(samp)))
#for(i in 1:5){
#	lines(x,samp[,i],type='l',col=i)
#}

==> anc/Supplementary_Code_4__Toy_Example_.R <==
library(tidyverse)
library(broom)
library(glmnet)
library(randtoolbox)
library(RandomFields)

#Generate a toy spatial dataset
set.seed(123)
n = 500
coords <- matrix(runif(2*n), n) 
X <- scale(coords, center=T)

#Another example using a gaussain kernel
#ss=0.1
#model <- RMgauss(scale=ss)
#y<- matrix(RFsimulate(model, x=X)$variable1) +rnorm(n,0,0.5)

y <- matrix(X[,1]^2 + X[,2]^2)+rnorm(n, 0, 1) #Latent function with gaussian noise

col <- terrain.colors(100)[as.numeric(cut(y,breaks = 100))]
plot(X,col=col,pch=16)
mean(y)
sd(y)


#Divide our data up into training & testing data 
train_rows <- sample(1:n, 0.2*n) 
x.train <- X[train_rows, ]
x.test <- X[-train_rows, ]
y.train <- y[train_rows, ]
y.test <- y[-train_rows, ]


#Linear Model
fit_lin <- glmnet(x.train, y.train, alpha=0, lambda = 0)
ytrain_lin <- predict(fit_lin, s=0, newx=x.train)
ytest_lin <- predict(fit_lin, s=0, newx=x.test)
train_lin <- mean((y.train - ytrain_lin)^2)
test_lin <- mean((y.test - ytest_lin)^2)


# RFF mapping of the input data
m <- 300 #Number of features for the RFF
Omega = matrix(rnorm(m*ncol(X)), m) # squared exponential kernel
Proj = X %*% t(Omega) # projection
Phi = (cbind(cos(Proj), sin(Proj)) / sqrt(m))
phi.train <- Phi[train_rows, ]
phi.test <- Phi[-train_rows, ]


# Non_linear Regression Model unsig RFF (no regularisation)
fit_krr <- glmnet(phi.train, y.train, alpha=0, lambda=0)
ytrain_krr <- predict(fit_krr, s=0, newx=phi.train)
ytest_krr <- predict(fit_krr, s=0, newx=phi.test)
train_krr <- mean((y.train - ytrain_krr)^2)
test_krr <- mean((y.test - ytest_krr)^2)

#kernel Ridge regression Model using RFF
lambdas <- 10^seq(3, -5, by = -.1)
cv_rff <- cv.glmnet(phi.train, y.train,  alpha=0, lambda = lambdas)
plot(cv_rff)
opt_rff <- cv_rff$lambda.min
opt_rff # Optimal lambda chosen by cross-validation

fit_rff <- glmnet(phi.train, y.train, alpha=0, lambda= opt_rff)
ytrain_rff <- predict(fit_rff, s=0, newx=phi.train)
ytest_rff <- predict(fit_rff, s=opt_rff, newx=phi.test)
train_rff <- mean((y.train - ytrain_rff)^2)
test_rff <- mean((y.test - ytest_rff)^2)


#Comparison of model performance
train_lin
test_lin

train_krr
test_krr

train_rff
test_rff



